C-infinity Compact-Support Wormholes with Exact Schwarzschild Exterior in Trace-Coupled Gravity

We construct static, spherically symmetric wormholes in trace-coupled gravity with $f(R,T)=R+\lambda T^2$. Smooth deformations of Schwarzschild vanish to all orders outside a finite core, producing an exact Schwarzschild exterior without a thin shell. Under two explicitly assumed anisotropic-fluid closures, the matter reconstruction reduces to a cubic equation for $\chi=\lambda T/(4\pi)$. The vacuum boundary selects a locally unique root; its simple continuation must remain separate from the singular inversion surface. We distinguish root folds from vanishing $1+\chi$ and terminate numerical continuation when the selected root coalesces. Regular examples have either positive or negative throat density. On every regular branch the physical radial null energy condition fails at the throat; for the undeformed-redshift family it fails throughout the open core. The nonvacuum sector has finite support, whereas the exterior retains the Schwarzschild Weyl field and mass $M$. Reproducible phase maps, convergence tests, and high-precision tail checks support these conditional existence results. No dynamical stability or microphysical matter model is asserted.

==> anc/README.txt <==
Numerical supplementary material for arXiv:2608.14259

C-infinity Compact-Support Wormholes with Exact Schwarzschild Exterior
in Trace-Coupled Gravity

Python 3.12 was used for the supplied validated outputs.
Run the following commands from this directory (the one containing
requirements.txt):

    python -m pip install -r requirements.txt
    python code/validate.py
    python code/reproduce.py --recompute

The validation command checks the numerical results and writes the summary
and tables into data/. The reproduction command rebuilds all ten figures
and four phase maps; the scripts create figures/ and update data/ here.
These commands are not needed to compile the manuscript.

Units and parameters:
  r0 = 1
  hatted stresses = 8*pi*r0**2 times physical stresses
  alpha = lambda/(8*pi**2*r0**2)
  nu = -epsilon

Phase codes:
  1 = regular positive throat density
  2 = regular nonpositive throat density
  4 = no complete regular simple continuation
Phase III is a critical boundary.

See data/validation.json and data/figure_settings.json for the numerical
settings. The data/*.npz files contain the four phase grids, and
data/benchmarks.csv contains the benchmark values.


==> anc/code/reproduce.py <==
"""Regenerate every numerical figure and phase-grid data file.

Run from any directory: python code/reproduce.py
Set --quick for a coarse visual preview; the manuscript uses the default grids.
"""
from pathlib import Path
import argparse
import json
import time
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap,BoundaryNorm
from matplotlib.patches import Patch
from matplotlib.lines import Line2D
from wormhole import (Parameters,geometry,cutoff,reconstruct,proper_core_radius,
                      throat_density_curve)

ROOT=Path(__file__).resolve().parents[1]
FIG=ROOT/'figures';DATA=ROOT/'data'
FIG.mkdir(exist_ok=True);DATA.mkdir(exist_ok=True)
plt.rcParams.update({'font.family':'DejaVu Serif','mathtext.fontset':'dejavuserif',
    'font.size':10,'axes.labelsize':10,'axes.titlesize':10.5,'legend.fontsize':8.5,
    'xtick.labelsize':9,'ytick.labelsize':9,'axes.spines.top':False,'axes.spines.right':False,
    'figure.dpi':140,'savefig.dpi':300,'pdf.fonttype':42,'ps.fonttype':42})
BLUE='#2166ac';RED='#b2182b';GREEN='#218c74';PURPLE='#7560a6';GOLD='#e6b74f'
CMAP=ListedColormap([GREEN,GOLD,RED]);NORM=BoundaryNorm([.5,1.5,2.5,3.5],3)


def axes():
    fig,ax=plt.subplots(1,2,figsize=(6.5,3.0),layout='constrained')
    for a in ax:a.grid(alpha=.16)
    return fig,ax


def save(fig,n):
    fig.savefig(FIG/f'Figure_{n}.pdf',bbox_inches='tight')
    fig.savefig(FIG/f'Figure_{n}.png',dpi=150,bbox_inches='tight')
    plt.close(fig)


def profile(ax,r,title,legend=True):
    for key,label,c,ls in [('u',r'$1+\chi$','black','-'),('rho',r'$\hat\rho$',BLUE,'-'),
        ('pr',r'$\hat p_r$',RED,'--'),('pt',r'$\hat p_t$',GREEN,'-.'),
        ('nec',r'$\hat\rho+\hat p_r$',PURPLE,':')]:
        ax.plot(r['x'],r[key],color=c,ls=ls,label=label,lw=1.5)
    ax.axhline(0,color='.5',lw=.6);ax.set(xlabel='$x$',ylabel='Dimensionless source',title=title)
    if legend:ax.legend(ncol=2,loc='best',framealpha=.9)


def scan(name,alphas,ordinates,paramfun,prescription,count):
    path=DATA/(name+'.npz')
    if path.exists():
        with np.load(path) as z:
            if ('solver_version' in z and int(z['solver_version'])==2 and np.array_equal(z['alpha'],alphas)
                and np.array_equal(z['ordinate'],ordinates) and int(z['radial_points'])==count):
                return {k:z[k] for k in z.files}
    arrays={k:np.full((len(ordinates),len(alphas)),np.nan) for k in ['rho0','Xi','H','S','stop_x']}
    phase=np.zeros((len(ordinates),len(alphas)),int)
    started=time.time()
    for j,y in enumerate(ordinates):
        pars=paramfun(float(y))
        for i,alpha in enumerate(alphas):
            r=reconstruct(float(alpha),prescription,pars,count=count)
            phase[j,i]=r['phase']
            for k in ['rho0','Xi','H','S']:
                if r[k] is not None:arrays[k][j,i]=r[k]
            if r['stop']:arrays['stop_x'][j,i]=r['stop']['x']
        if j%10==0:print(f'{name}: row {j+1}/{len(ordinates)} ({time.time()-started:.1f}s)',flush=True)
    result={'alpha':alphas,'ordinate':ordinates,'phase':phase,'radial_points':np.array(count),
            'solver_version':np.array(2),**arrays}
    np.savez_compressed(path,**result)
    return result


def phaseplot(ax,z,title,ylabel):
    phase=np.where(z['phase']==4,3,z['phase'])
    ax.pcolormesh(z['alpha'],z['ordinate'],phase,cmap=CMAP,norm=NORM,shading='nearest',rasterized=True)
    complete=(z['phase']!=4).astype(float)
    if complete.min()!=complete.max():
        ax.contour(z['alpha'],z['ordinate'],complete,levels=[.5],colors='black',linewidths=.8)
    rho=z['rho0']
    if np.any(rho<0) and np.any(rho>0):
        ax.contour(z['alpha'],z['ordinate'],rho,levels=[0],colors='cyan',linewidths=1.1)
    ax.set(xlabel=r'$\alpha$',ylabel=ylabel,title=title)
    ax.grid(alpha=.12,color='white')


def run(quick=False):
    count=401 if quick else 1601
    na,ny=(31,19) if quick else (101,61)
    nprof=4001
    p=Parameters(); family=Parameters(.9,.5,.1,-1)
    g=geometry(np.linspace(0,1,nprof),Parameters(nu=-1))
    fig,ax=axes()
    ax[0].plot(g['r'],g['b'],label=r'$\bar b$',color=BLUE)
    ax[0].plot(g['r'],g['r'],'k--',label=r'$\bar r$')
    ax[0].plot(g['r'],g['r']-g['b'],color=GREEN,label=r'$\bar r-\bar b$')
    ax[0].set(xlabel=r'$\bar r=r/r_0$',ylabel='Geometry',title='(a) Throat and shape');ax[0].legend()
    ax[1].plot(g['x'],g['lapse'],'k',label=r'$e^{2\Phi}$')
    ax[1].plot(g['x'],g['F'],color=BLUE,label=r'$F$')
    ax[1].plot(g['x'],(g['b']-g['r']*g['bp'])/(2*g['b']**2),color=RED,ls='--',label=r'$r_0 d^2r/dz^2$')
    ax[1].set(xlabel='$x$',ylabel='Metric / embedding',title='(b) Horizon-free core');ax[1].legend()
    save(fig,1)

    fig,ax=axes()
    ax[0].plot(g['x'],g['db'],color=BLUE,label=r'$\delta\bar b$')
    ax[0].plot(g['x'],g['psi'],color=RED,ls='--',label=r'$\delta\Phi$')
    ax[0].set(xlabel='$x$',ylabel='Deformation',title='(a) Compact support');ax[0].legend()
    for k,l,c,ls in [('bp',r'$\delta\bar b_{,\bar r}$',BLUE,'-'),('psip',r'$r_0\delta\Phi^\prime$',RED,'--'),('rho',r'$\hat\rho_{\rm eff}$',GREEN,'-.')]:
        ax[1].plot(g['x'],g[k],label=l,c=c,ls=ls)
    ax[1].axhline(0,color='.5',lw=.6)
    ax[1].set(xlabel='$x$',ylabel='Derivative / source',title='(b) Smooth derivatives');ax[1].legend()
    save(fig,2)

    rB=reconstruct(.75,'P',family,count=nprof)
    alpha_scan=np.linspace(-.05,1.1,280)
    values={k:[] for k in ['Xi','H','rho0']}
    for a in alpha_scan:
        rr=reconstruct(float(a),'P',p,count=count)
        for k in values:values[k].append(np.nan if rr[k] is None else rr[k])
    fig,ax=axes()
    roots=rB['roots'].copy()
    nr=np.sum(np.isfinite(roots),axis=1)
    transitions=np.where(nr[1:]!=nr[:-1])[0]
    roots[transitions,:]=np.nan
    weak=np.maximum(abs(rB['xi']),abs(rB['eta']))<1e-10
    roots[weak,:]=np.nan
    for j in range(3):ax[0].plot(rB['x'],roots[:,j],c='.65',lw=.8,ls='--',label='Local roots' if j==0 else None)
    ax[0].plot(rB['x'],rB['chi'],c='black',lw=1.8,label='Vacuum continuation')
    ax[0].axhline(-1,c=RED,lw=.7,ls=':')
    ax[0].set(xlabel='$x$',ylabel=r'$\chi$',title='(a) Family-B branch');ax[0].legend()
    for k,l,c,ls in [('Xi',r'$\Xi_{\mathcal{P}}$','black','-'),('H',r'$H_{\mathcal{P}}$',GREEN,'-.'),('rho0',r'$\hat\rho_0$',BLUE,'--')]:
        ax[1].plot(alpha_scan,values[k],label=l,c=c,ls=ls)
    ac=.879573864295235
    ax[1].axvline(ac,c=RED,ls=':',label='Throat fold')
    ax[1].axvspan(ac,1.1,color='.92',zorder=-2)
    ax[1].set(xlabel=r'$\alpha$',ylabel='Regular-branch margin',title='(b) Baseline continuation');ax[1].legend()
    save(fig,3)

    alphas=np.linspace(-.8,1.1,na);mus=np.linspace(.15,.95,ny)
    zP=scan('baseline_P',alphas,mus,lambda mu:Parameters(mu=mu),'P',count)
    zr=scan('baseline_r',alphas,mus,lambda mu:Parameters(mu=mu),'r',count)
    fig,ax=axes()
    phaseplot(ax[0],zP,r'(a) $\mathcal{L}_m=\mathcal{P}$',r'$\mu$')
    phaseplot(ax[1],zr,r'(b) $\mathcal{L}_m=p_r$',r'$\mu$')
    handles=[Patch(color=GREEN,label='I: regular, positive throat density'),Patch(color=GOLD,label='II: regular, nonpositive throat density'),Patch(color=RED,label='IV: no full regular continuation')]
    fig.legend(handles=handles,loc='outside lower center',ncol=1,fontsize=8)
    save(fig,4)

    aa=np.linspace(-1,1,na);ss=np.linspace(.05,.55,ny);ww=np.linspace(.2,1.5,ny)
    zs=scan('familyB_slope',aa,ss,lambda s:Parameters(.9,.5,s,-1),'P',count)
    zw=scan('familyB_width',aa,ww,lambda d:Parameters(.9,d,.1,-1),'P',count)
    fig,ax=axes()
    phaseplot(ax[0],zs,'(a) Varying throat slope',r'$s_0$')
    phaseplot(ax[1],zw,'(b) Varying core width',r'$\Delta_c$')
    # Display the analytic density curve only where it lies on a complete branch.
    fine_s=np.linspace(.05,.55,160);acurve=[]
    for s in fine_s:
        a=throat_density_curve(.9,s)
        if -1<=a<=1 and reconstruct(float(a),'P',Parameters(.9,.5,float(s),-1),count=count)['complete']:
            acurve.append(a)
        else:acurve.append(np.nan)
    ax[0].plot(acurve,fine_s,color='cyan',lw=1.2,label=r'Admissible $\hat\rho_0=0$')
    ax[0].legend(loc='upper right',fontsize=7.5)
    fig.legend(handles=handles,loc='outside lower center',ncol=1,fontsize=8)
    save(fig,5)

    fig,ax=axes()
    masked=np.ma.masked_invalid(zP['S'])
    im=ax[0].pcolormesh(alphas,mus,masked,shading='nearest',cmap='viridis',rasterized=True)
    ax[0].set_facecolor('.88');fig.colorbar(im,ax=ax[0],label=r'$\mathcal{S}_{\rm exist}$',shrink=.85)
    ax[0].set(xlabel=r'$\alpha$',ylabel=r'$\mu$',title='(a) Defined on full regular branches')
    S=[];H=[];Xi=[];rho=[]
    for a in alpha_scan:
        rr=reconstruct(float(a),'P',count=count)
        for arr,k in [(S,'S'),(H,'H'),(Xi,'Xi'),(rho,'rho0')]:arr.append(np.nan if rr[k] is None else rr[k])
    ax[1].plot(alpha_scan,Xi,'k',label=r'$\Xi$')
    ax[1].plot(alpha_scan,H,c=GREEN,ls='-.',label=r'$H$')
    ax[1].plot(alpha_scan,rho,c=BLUE,ls='--',label=r'$\hat\rho_0$')
    ax[1].plot(alpha_scan,S,c=PURPLE,lw=2,label=r'$\mathcal{S}_{\rm exist}$')
    ax[1].axhline(.6,c='.4',ls=':',label=r'$\mathcal{A}_{\min}$')
    ax[1].axhline(.5,c=GOLD,ls=':',label=r'$\mathcal{G}_{\min}$')
    ax[1].axvline(ac,c=RED,ls=':')
    ax[1].set(xlabel=r'$\alpha$',ylabel='Dimensionless margin',title='(b) Fold-sensitive robustness');ax[1].legend(ncol=2,fontsize=8)
    save(fig,6)

    rP=reconstruct(.5,'P',count=nprof);rr=reconstruct(1.,'r',count=nprof)
    fig,ax=axes();profile(ax[0],rP,r'(a) Phase I: $\mathcal{L}_m=\mathcal{P}$')
    profile(ax[1],rr,r'(b) Phase I: $\mathcal{L}_m=p_r$')
    for a in ax:a.text(.98,.97,r'$\ell_c/r_0=2.40280$',ha='right',va='top',transform=a.transAxes,fontsize=8,
                       bbox=dict(facecolor='white',edgecolor='none',alpha=.9,pad=1.2))
    save(fig,7)

    fig,ax=axes();profile(ax[0],rB,'(a) Phase-II source')
    ax[0].text(.97,.05,r'$\ell_c/r_0=1.49023$',ha='right',transform=ax[0].transAxes,fontsize=8)
    critical=reconstruct(ac-1e-6,'P',count=nprof)
    ax[1].plot(critical['x'],critical['u'],c='black',label=r'$1+\chi$')
    ax[1].plot(critical['x'],critical['jac'],c=GREEN,ls='--',label=r'$\partial_\chi P$')
    ax[1].axhline(0,c='.5',lw=.6)
    ax[1].plot([0],[.6135730545],'o',c=RED,ms=4,label='Limiting throat value')
    ax[1].set(xlabel='$x$',ylabel='Continuation diagnostic',title='(b) Approach to the throat fold');ax[1].legend(loc='best',fontsize=8)
    save(fig,8)

    fig,ax=axes()
    for a,alpha,s in zip(ax,[1.,-.5],['P','r']):
        rf=reconstruct(alpha,s,count=nprof)
        profile(a,rf,rf'${"(a)" if s=="P" else "(b)"}$ Fold-limited branch',legend=False)
        a.axvspan(0,rf['stop']['x'],color='.88',zorder=-2)
        a.axvline(rf['stop']['x'],color='black',ls=':',lw=.9)
        a.plot([rf['stop']['x']],[rf['stop']['u']],'o',c='black',ms=4)
        for k,c,ls in [('rho',BLUE,':'),('pr',RED,':'),('pt',GREEN,':')]:
            a.plot(rf['x'],rf['g'][k],c=c,ls=ls,alpha=.45,lw=1.)
        a.text(.98,.97,rf'$x_f={rf["stop"]["x"]:.5f}$',ha='right',va='top',transform=a.transAxes,fontsize=8,
               bbox=dict(facecolor='white',edgecolor='none',alpha=.9,pad=1.2))
    ax[0].legend(ncol=2,loc='lower right',fontsize=8)
    save(fig,9)

    fig,ax=axes()
    rgrid=np.linspace(1,4,2001);x=(rgrid-1)/p.width
    core=x<=1
    gg=geometry(np.minimum(x,1),p)
    Ricci=gg['rho']-gg['pr']-2*gg['pt']
    Ricci2=gg['rho']**2+gg['pr']**2+2*gg['pt']**2
    F=1-gg['b']/rgrid
    fp=(gg['b']-rgrid*gg['bp'])/rgrid**2
    sp=p.mu/(2*rgrid*(rgrid-p.mu))
    spp=-p.mu*(2*rgrid-p.mu)/(2*rgrid*rgrid*(rgrid-p.mu)**2)
    r1=-F*(spp+sp*sp)-fp*sp/2
    r2=-F*sp/rgrid;r3=-fp/(2*rgrid);r4=gg['b']/rgrid**3
    K=4*r1*r1+8*r2*r2+8*r3*r3+4*r4*r4
    C=K-2*Ricci2+Ricci**2/3
    ax[0].plot(rgrid,Ricci,c=BLUE,label=r'$r_0^2R$')
    ax[0].plot(rgrid,Ricci2,c=RED,ls='--',label=r'$r_0^4R_{\mu\nu}R^{\mu\nu}$')
    ax[0].set(xlabel=r'$r/r_0$',ylabel='Ricci sector',title='(a) Finite, compact Ricci support');ax[0].legend(fontsize=8)
    ax[1].semilogy(rgrid,K,c='black',label=r'$r_0^4K$')
    ax[1].semilogy(rgrid,np.maximum(C,1e-16),c=GREEN,ls='--',label=r'$r_0^4 C^2$')
    tailr=rgrid[rgrid>=2]
    ax[1].semilogy(tailr,12*p.mu**2/tailr**6,c=RED,ls=':',label=r'$48M^2r_0^4/r^6$')
    ax[1].set(xlabel=r'$r/r_0$',ylabel='Quadratic invariants',title='(b) Exact Schwarzschild exterior');ax[1].legend(fontsize=8)
    for a in ax:a.axvline(2,c='.5',ls=':',lw=.8)
    save(fig,10)
    settings={'quick':quick,'radial_points_phase_maps':count,'alpha_points':na,'ordinate_points':ny,
              'profile_points':nprof,'phase_III':'critical boundary, not a finite-width class',
              'invalid_region':'global margins undefined; no root substitution after a selected fold'}
    (DATA/'figure_settings.json').write_text(json.dumps(settings,indent=2)+'\n')
    print('All ten figures regenerated.',flush=True)


if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--quick',action='store_true')
    parser.add_argument('--recompute',action='store_true',help='Recompute all derived phase grids before plotting')
    args=parser.parse_args()
    if args.recompute:
        for name in ['baseline_P','baseline_r','familyB_slope','familyB_width']:
            (DATA/(name+'.npz')).unlink(missing_ok=True)
    run(args.quick)


==> anc/code/update_tex.py <==
"""Write manuscript numbers and table rows from the validated numerical data."""
from pathlib import Path
import json

def write_tables(v, root):
    root=Path(root)
    by={b['name']:b for b in v['benchmarks']}
    values={
        'XiP':by['I_P']['Xi'],'HP':by['I_P']['H'],'RhoP':by['I_P']['rho0'],'ChiP':by['I_P']['chi0'],
        'XiR':by['I_r']['Xi'],'HR':by['I_r']['H'],'RhoR':by['I_r']['rho0'],'ChiR':by['I_r']['chi0'],
        'XiB':by['II_P']['Xi'],'HB':by['II_P']['H'],'RhoB':by['II_P']['rho0'],'ChiB':by['II_P']['chi0'],
        'FoldXP':by['IV_P']['stop']['x'],'FoldUP':by['IV_P']['stop']['u'],
        'FoldXR':by['IV_r']['stop']['x'],'FoldUR':by['IV_r']['stop']['u'],
        'AlphaCrit':float(v['baseline_throat_fold']['alpha']),
        'ChiCrit':float(v['baseline_throat_fold']['chi']),
        'UCrit':float(v['baseline_throat_fold']['one_plus_chi']),
        'LBase':by['I_P']['proper_core_radius'],'LFamilyB':by['II_P']['proper_core_radius']}
    (root/'data/results.tex').write_text('% Generated by code/validate.py; do not edit numbers independently.\n'+''.join(
        '\\newcommand{\\'+k+'}{'+f'{z:.10g}'+'}\n' for k,z in values.items()))
    rows=[]
    for name,label,tupl in [('I_P',r'I / $\Pbar$',r'$(.5,.4,1,.5,0)$'),
                            ('I_r',r'I / $p_r$',r'$(1,.4,1,.5,0)$'),
                            ('II_P',r'II / $\Pbar$',r'$(.75,.9,.5,.1,-1)$')]:
        r=by[name]
        rows.append(label+' & '+tupl+' & '+' & '.join(f'{r[k]:.6f}' for k in ['Xi','H','rho0','chi0'])+r'\\')
    (root/'data/regular_table.tex').write_text(
        r'\begin{tabular}{@{}clrrrr@{}}'+'\n'+r'\toprule'+'\n'+
        r'Phase / closure & Tuple & $\Xi_s$ & $H_s$ & $\hat\rho_0$ & $\chi_0$\\'+'\n'+
        r'\midrule'+'\n'+'\n'.join(rows)+'\n'+r'\bottomrule'+'\n'+r'\end{tabular}'+'\n')
    rows=[]
    for row in v['tov_convergence']:
        mant,exp=f'{row["corrected_tov_error"]:.2e}'.split('e')
        rows.append(str(row['points'])+' & $'+mant+r'\times10^{'+str(int(exp))+'}$'+r'\\')
    (root/'data/tov_table.tex').write_text(
        r'\begin{tabular}{rc}\toprule'+'\n'+r'Grid points & Maximum residual\\\midrule'+'\n'+
        '\n'.join(rows)+'\n'+r'\bottomrule'+'\n'+r'\end{tabular}'+'\n')

if __name__=='__main__':
    root=Path(__file__).resolve().parents[1]
    write_tables(json.loads((root/'data/validation.json').read_text()),root)


==> anc/code/validate.py <==
"""Independent consistency, convergence, and arbitrary-precision checks."""
from pathlib import Path
import csv
import json
import platform
import sys
import numpy as np
import scipy
import mpmath as mp
from scipy.integrate import quad
from wormhole import Parameters, geometry, tail, reconstruct, proper_core_radius

ROOT=Path(__file__).resolve().parents[1]
DATA=ROOT/'data'
DATA.mkdir(exist_ok=True)


def tov_error(result, corrected=True):
    r=result['g']['r']; rho,pr,pt=(result[k] for k in ('rho','pr','pt'))
    L=(pr+2*pt)/3 if result['prescription']=='P' else pr
    T=-rho+pr+2*pt
    Tp=np.gradient(T,r,edge_order=2)
    Lp=np.gradient(L,r,edge_order=2)
    lhs=np.gradient(pr,r,edge_order=2)+result['g']['phip']*(rho+pr)-2*(pt-pr)/r
    force=result['chi']/result['u']*(Lp-Tp/2)
    if corrected:
        force+=result['alpha']/(4*result['u'])*(L-pr)*Tp
    mask=(result['x']>.02)&(result['x']<.9)&result['valid']
    return float(np.max(abs(lhs[mask]-force[mask])))


def field_residual(result):
    if not result['complete']:
        return None
    rho,pr,pt=(result[k] for k in ('rho','pr','pt'))
    T=-rho+pr+2*pt
    L=(pr+2*pt)/3 if result['prescription']=='P' else pr
    chi=result['chi']
    B=chi*(T/4-L)
    return float(max(np.max(abs(result['g']['rho']-((1+chi)*rho-B))),
                     np.max(abs(result['g']['pr']-((1+chi)*pr+B))),
                     np.max(abs(result['g']['pt']-((1+chi)*pt+B)))))


def run():
    results={
        'environment':{'python':sys.version.split()[0],'numpy':np.__version__,
                       'scipy':scipy.__version__,'mpmath':mp.__version__,'platform':platform.system()},
        'tolerances':{'cubic_residual_max':2e-11,'field_residual_max':2e-11,
                      'fold_x_absolute':2e-10,'quadrature_absolute':2e-12},
    }
    cases=[('I_P',.5,'P',Parameters()),('I_r',1.,'r',Parameters()),
           ('II_P',.75,'P',Parameters(.9,.5,.1,-1)),
           ('IV_P',1.,'P',Parameters()),('IV_r',-.5,'r',Parameters())]
    records=[]
    for name,a,s,p in cases:
        r=reconstruct(a,s,p,count=8001)
        f=r['chi']**3+2*r['chi']**2+(1-r['xi'])*r['chi']-r['eta']
        cres=float(np.nanmax(abs(f)))
        fres=field_residual(r)
        assert cres<2e-11,(name,cres)
        if fres is not None: assert fres<2e-11,(name,fres)
        row={'name':name,'alpha':a,'prescription':s,**r['parameters'],
             **{k:r[k] for k in ['phase','complete','Xi','H','rho0','chi0','Amin','Gmin','S','stop']},
             'proper_core_radius':proper_core_radius(p),
             'cubic_residual':cres,'field_residual':fres,
             'tov_residual_8001':tov_error(r) if r['complete'] else None}
        records.append(row)
        if not r['complete']:
            # No physical throat values and no points inside the stopping fold.
            assert r['Xi'] is None and r['rho0'] is None
            assert not np.any(r['valid'] & (r['x']<r['stop']['x']))
    results['benchmarks']=records

    convergence=[]
    for count in [1001,2001,4001,8001]:
        r=reconstruct(.5,'P',count=count)
        convergence.append({'points':count,'corrected_tov_error':tov_error(r),
                            'printed_law_error':tov_error(r,False)})
    for previous,current in zip(convergence,convergence[1:]):
        assert previous['corrected_tov_error']/current['corrected_tov_error']>3.8
    results['tov_convergence']=convergence

    for s in ['P','r']:
        r=reconstruct(0.,s,count=501)
        assert r['complete'] and np.all(r['chi']==0)
        for k in ['rho','pr','pt']: assert np.array_equal(r[k],r['g'][k])
        small=reconstruct(1e-7,s,count=501)
        assert max(np.max(abs(small[k]-small['g'][k])) for k in ['rho','pr','pt'])<2e-7
    results['GR_limit']='passed, alpha=0 exactly and alpha=1e-7 continuously'

    # Independent scalar quadratures check the exponential-integral representation.
    qerrors=[]
    for n in [0,1,2]:
        for x in [0.,.1,.4,.8,.95]:
            value=quad(lambda y:y**n*np.exp(1-1/(1-y)),x,1,epsabs=1e-14,epsrel=1e-13)[0]
            qerrors.append(abs(float(tail(n,np.array(x)))-value))
    assert max(qerrors)<2e-12
    results['tail_quadrature_max_abs_error']=max(qerrors)
    source_errors=[]
    for pars in [Parameters(),Parameters(nu=-1),Parameters(.9,.5,.1,-1)]:
        gg=geometry(np.linspace(0,.85,151),pars)
        r,b,bp,F,phip,phipp=(gg[k] for k in ['r','b','bp','F','phip','phipp'])
        raw_pr=-b/r**3+2*F*phip/r
        raw_pt=F*(phipp+phip**2+phip/r)+(b-r*bp)/(2*r*r)*(phip+1/r)
        source_errors += [float(np.max(abs(raw_pr-gg['pr']))),float(np.max(abs(raw_pt-gg['pt'])))]
    assert max(source_errors)<2e-12
    results['stable_vs_direct_Einstein_source_max_abs_error']=max(source_errors)

    # High-precision derivatives and NEC in the rapidly vanishing outer tail.
    mp.mp.dps=90
    mu=mp.mpf('.4');d=mp.mpf(1);slope=mp.mpf('.5')
    def sigma(x): return mp.exp(1-1/(1-x)) if x<1 else mp.mpf(0)
    def J(n,x): return mp.quad(lambda y:y**n*sigma(y),[x,1])
    beta=(slope*J(0,0)+(1-mu)/d)/J(2,0)
    nec=[]
    for xx in ['0.9','0.95','0.977','0.98','0.99']:
        x=mp.mpf(xx);r=1+d*x
        db=d*(beta*J(2,x)-slope*J(0,x))
        bp=sigma(x)*(slope-beta*x*x)
        value=(bp-db/(r-mu))/(r*r)
        assert value<0
        nec.append({'x':xx,'effective_radial_NEC_hat':mp.nstr(value,35)})
    results['high_precision_NEC']=nec
    x0=mp.mpf('.37');nu=mp.mpf(-1)
    exact1=-nu*x0*sigma(x0)
    exact2=-nu*sigma(x0)*(1-x0/(1-x0)**2)
    deriv1=mp.diff(lambda z:nu*J(1,z),x0)
    deriv2=mp.diff(lambda z:nu*J(1,z),x0,2)
    assert abs(deriv1-exact1)<mp.mpf('1e-70')
    assert abs(deriv2-exact2)<mp.mpf('1e-70')
    results['redshift_derivatives']='passed, 90-digit independent differentiation'
    acrit=mp.findroot(lambda a:256*a*a+20403*a-18144,.88)
    chif=(-4+mp.sqrt(4-4*acrit/3))/6
    results['baseline_throat_fold']={k:mp.nstr(v,35) for k,v in
                                   [('alpha',acrit),('chi',chif),('one_plus_chi',1+chif)]}
    assert reconstruct(float(acrit)-1e-7,'P',count=4001)['complete']
    assert not reconstruct(float(acrit)+1e-7,'P',count=4001)['complete']

    folds=[]
    for count in [401,801,1601,3201]:
        rr=reconstruct(1.,'P',count=count)
        folds.append({'points':count,**rr['stop']})
    assert np.ptp([f['x'] for f in folds])<2e-10
    results['fold_convergence']=folds
    # Check the radial-grid resolution at 273 common parameter points per map.
    grid_checks=[]
    for name,prescription,paramfun in [
        ('baseline_P','P',lambda y:Parameters(mu=y)),
        ('baseline_r','r',lambda y:Parameters(mu=y)),
        ('familyB_slope','P',lambda y:Parameters(.9,.5,y,-1)),
        ('familyB_width','P',lambda y:Parameters(.9,y,.1,-1))]:
        path=DATA/(name+'.npz')
        if not path.exists():continue
        with np.load(path) as z:
            mismatches=[];checked=0
            for j in range(0,len(z['ordinate']),5):
                for i in range(0,len(z['alpha']),5):
                    rr=reconstruct(float(z['alpha'][i]),prescription,
                                   paramfun(float(z['ordinate'][j])),count=801)
                    checked+=1
                    if rr['phase']!=int(z['phase'][j,i]):
                        mismatches.append({'alpha':float(z['alpha'][i]),'ordinate':float(z['ordinate'][j]),
                                           'phase_801':rr['phase'],'phase_1601':int(z['phase'][j,i])})
            check={'map':name,'common_points':checked,'mismatches':mismatches}
            grid_checks.append(check)
            assert not mismatches,check
    results['phase_grid_radial_checks']=grid_checks
    cusp_regression=[]
    for count in [201,401,801,1601]:
        rr=reconstruct(-.8,'P',Parameters(.9,.6333333333333333,.1,-1),count=count)
        assert rr['phase']==4 and rr['stop']['reason']=='fold'
        cusp_regression.append({'points':count,'stop_x':rr['stop']['x']})
    assert np.ptp([r['stop_x'] for r in cusp_regression])<2e-9
    results['near_cusp_regression']=cusp_regression
    results['status']='all checks passed'
    (DATA/'validation.json').write_text(json.dumps(results,indent=2)+'\n')
    rows=[]
    for r in records:
        row={k:v for k,v in r.items() if k!='stop'}
        row['stop_reason']=r['stop']['reason'] if r['stop'] else ''
        row['stop_x']=r['stop']['x'] if r['stop'] else ''
        row['stop_u']=r['stop']['u'] if r['stop'] else ''
        rows.append(row)
    with (DATA/'benchmarks.csv').open('w',newline='') as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]));writer.writeheader();writer.writerows(rows)
    from update_tex import write_tables
    write_tables(results,ROOT)
    print(json.dumps({'status':results['status'],'benchmarks':records,
                      'tov_convergence':convergence,'fold_convergence':folds},indent=2))
    return results


if __name__=='__main__':run()


==> anc/code/wormhole.py <==
"""Dimensionless compact-support geometry and vacuum-connected reconstruction.

All lengths are in units of r0; stresses are multiplied by 8*pi*r0**2.
The coupling is alpha=lambda/(8*pi**2*r0**2).  No root jumps are allowed.
"""
from dataclasses import dataclass, asdict
from math import comb
import numpy as np
from scipy.special import expn
from scipy.optimize import brentq, minimize_scalar
from scipy.integrate import quad


@dataclass(frozen=True)
class Parameters:
    mu: float = .4
    width: float = 1.
    slope: float = .5
    nu: float = 0.
    m: int = 2
    n: int = 1

    def __post_init__(self):
        if not (0 < self.mu < 1 and self.width > 0 and 0 < self.slope < 1):
            raise ValueError('Require 0<mu<1, width>0, and 0<slope<1')
        if not (isinstance(self.m, int) and isinstance(self.n, int) and self.m >= 1 and self.n >= 1):
            raise ValueError('m and n must be positive integers')


def cutoff(x):
    x = np.asarray(x, dtype=float)
    z = np.zeros_like(x)
    inside = (x >= 0) & (x < 1)
    z[inside] = np.exp(1 - 1/(1-x[inside]))
    return z


def tail(n, x):
    """J_n, evaluated directly, without subtracting nearly equal integrals.

    Substitution a=1/(1-x) yields a finite sum of exponential integrals.
    Very small tails may underflow in binary64; signs near x=1 are verified
    separately with arbitrary precision in validate.py.
    """
    x = np.asarray(x, dtype=float)
    out = np.zeros_like(x)
    inside = (x >= 0) & (x < 1)
    a = 1/(1-x[inside])
    for k in range(n+1):
        out[inside] += (-1)**k * comb(n,k) * expn(k+2,a)/a**(k+1)
    return np.e*out


def geometry(x, pars=Parameters()):
    """Stable effective source and metric diagnostics on the closed core."""
    x = np.asarray(x, dtype=float)
    if np.any((x < 0) | (x > 1)):
        raise ValueError('Core coordinate must lie in [0,1]')
    mu, d, s, nu, m, n = pars.mu, pars.width, pars.slope, pars.nu, pars.m, pars.n
    r = 1+d*x
    sig = cutoff(x)
    j0, jm, jn = tail(0,x), tail(m,x), tail(n,x)
    beta = float((s*tail(0,0.) + (1-mu)/d)/tail(m,0.))
    db = d*(beta*jm-s*j0)
    b = mu+db
    b = np.where(x == 0, 1., b)
    bp = sig*(s-beta*x**m)
    q = x**n*sig
    qp = np.zeros_like(x)
    inner = x < 1
    qp[inner] = sig[inner]*(n*x[inner]**(n-1)-x[inner]**n/(1-x[inner])**2)
    S = 1-mu/r
    F = S-db/r
    F = np.where(x == 0,0.,F)
    sp = mu/(2*r*(r-mu))
    spp = -mu*(2*r-mu)/(2*r*r*(r-mu)**2)
    psi = nu*jn
    psip = -nu/d*q
    psipp = -nu/d**2*qp
    phi = .5*np.log(S)+psi
    phip = sp+psip
    phipp = spp+psipp
    rho = bp/r**2
    # Exact removal of the Schwarzschild vacuum terms.
    pr = -db/(r*r*(r-mu)) + 2*F*psip/r
    Aseed = -mu*(2*r-mu)/(4*r*r*(r-mu)**2)
    pt = (-db/r*Aseed + F*(psipp+2*sp*psip+psip**2+psip/r)
          +(db-r*bp)/(2*r*r)*(sp+1/r)
          +(mu+db-r*bp)/(2*r*r)*psip)
    rho = np.where(x == 1,0.,rho)
    pr = np.where(x == 1,0.,pr)
    pt = np.where(x == 1,0.,pt)
    gap = np.empty_like(x)
    np.divide(r-b,r-1,out=gap,where=(x != 0))
    gap = np.where(x == 0,1-s,gap)
    return dict(x=x,r=r,b=b,db=db,bp=bp,F=F,phi=phi,phip=phip,phipp=phipp,
                psi=psi,psip=psip,psipp=psipp,lapse=np.exp(2*phi),
                rho=rho,pr=pr,pt=pt,nec=rho+pr,gap=gap,beta=beta)


def coefficients(alpha, prescription, g):
    if prescription not in ('P','r'):
        raise ValueError('prescription must be P or r')
    pi = (g['pr']+2*g['pt'])/3 if prescription == 'P' else g['pr']
    tr = -g['rho']+g['pr']+2*g['pt']
    xi = alpha*pi
    eta = alpha*tr/4
    # Stable discriminant: unlike -4*p**3-27*q**2 it is exactly zero in vacuum.
    disc = 4*xi*(1-xi)**2+(36*xi-4)*eta-27*eta**2
    return xi,eta,disc


def real_roots(xi, eta):
    """Sorted real roots; unused columns are NaN for a single real root."""
    xi,eta = np.broadcast_arrays(np.asarray(xi,float),np.asarray(eta,float))
    shape=xi.shape
    a,b=xi.ravel(),eta.ravel()
    disc=4*a*(1-a)**2+(36*a-4)*b-27*b*b
    p=-a-1/3
    q=2*a/3-b-2/27
    out=np.full((len(a),3),np.nan)
    three=(disc >= 0)&(p < 0)
    if np.any(three):
        theta=np.arccos(np.clip(3*q[three]/(2*p[three])*np.sqrt(-3/p[three]),-1,1))/3
        roots=-2/3+2*np.sqrt(-p[three,None]/3)*np.cos(theta[:,None]-2*np.pi*np.arange(3)[None,:]/3)
        out[three]=np.sort(roots,axis=1)
    one=~three
    if np.any(one):
        radical=np.sqrt(np.maximum(-disc[one]/108,0))
        out[one,0]=-2/3+np.cbrt(-q[one]/2+radical)+np.cbrt(-q[one]/2-radical)
    # Newton-refine each simple root; retain explicit ordering and multiplicity.
    for _ in range(2):
        f=out**3+2*out**2+(1-a[:,None])*out-b[:,None]
        den=3*out**2+4*out+1-a[:,None]
        step=np.zeros_like(out)
        np.divide(f,den,out=step,where=(abs(den)>1e-7))
        out-=step
    weak=(abs(a)+abs(b)<1e-7)
    if np.any(weak):
        z=b[weak]/(1-a[weak])
        for _ in range(3):
            z-=(z**3+2*z*z+(1-a[weak])*z-b[weak])/(3*z*z+4*z+1-a[weak])
        rows=np.where(weak)[0]
        cols=np.where(three[weak],2,0)
        out[rows,cols]=z
    return out.reshape(shape+(3,))


def reconstruct(alpha, prescription='P', pars=Parameters(), count=2001, x=None):
    """Continue roots by their ordered rank between discriminant events.

    At a 3-to-1 event, a branch belonging to the coalescing pair terminates.
    The surviving simple root is never substituted for a terminated branch.
    At a 1-to-3 event, the surviving simple root is identified by q's sign.
    A selected inversion crossing (1+chi=0) also terminates the branch.
    """
    x=np.linspace(0,1,count) if x is None else np.asarray(x,float)
    g=geometry(x,pars)
    xi,eta,disc=coefficients(alpha,prescription,g)
    # Detect narrow discriminant islands between nominal grid points. A local
    # positive minimum can hide two zero crossings (and vice versa for a
    # negative maximum). Extremize inside the surrounding two grid intervals
    # and insert an interior witness if the sign changes. Weak vacuum roots
    # are excluded: the selected root there is uniformly close to chi=0.
    minima=np.where((disc[1:-1]>0)&(disc[1:-1]<disc[:-2])&(disc[1:-1]<disc[2:]))[0]+1
    maxima=np.where((disc[1:-1]<0)&(disc[1:-1]>disc[:-2])&(disc[1:-1]>disc[2:]))[0]+1
    extra=[]
    def scalar_coeff(z):
        aa,bb,dd=coefficients(alpha,prescription,geometry(np.array(z),pars))
        return float(aa),float(bb),float(dd)
    for i,sgn in [(int(k),1.) for k in minima]+[(int(k),-1.) for k in maxima]:
        if max(abs(xi[i]),abs(eta[i]))<1e-10:continue
        opt=minimize_scalar(lambda z:sgn*scalar_coeff(z)[2],bounds=(x[i-1],x[i+1]),
                            method='bounded',options={'xatol':2e-13})
        if opt.success and opt.fun<0:extra.append(float(opt.x))
    if extra:
        x=np.unique(np.r_[x,extra])
        g=geometry(x,pars)
        xi,eta,disc=coefficients(alpha,prescription,g)
    roots=real_roots(xi,eta)
    chi=np.full_like(x,np.nan)
    chi[-1]=0.
    nreal=np.sum(np.isfinite(roots),axis=-1)
    rank=2 if nreal[-1]==3 else 0
    events=[]
    stop=None

    def at(z):
        gg=geometry(np.array(z),pars)
        aa,bb,dd=coefficients(alpha,prescription,gg)
        return float(aa),float(bb),float(dd)

    for i in range(len(x)-2,-1,-1):
        outer,inner=int(nreal[i+1]),int(nreal[i])
        if outer != inner:
            # The degeneracy at exact vacuum concerns only the unselected roots.
            if max(abs(xi[i]),abs(eta[i]),abs(xi[i+1]),abs(eta[i+1])) < 1e-11:
                rank=2 if inner==3 else 0
            else:
                event_x=(x[i]+x[i+1])/2
                if disc[i]*disc[i+1]<0:
                    event_x=brentq(lambda z:at(z)[2],x[i],x[i+1],xtol=2e-13,rtol=1e-13)
                a,b,_=at(event_x)
                q=2*a/3-b-2/27
                y=np.sqrt(max((a+1/3)/3,0))
                repeated=-2/3+(y if q>0 else -y)
                event=dict(x=float(event_x),q=float(q),chi_double=float(repeated),
                           outer_roots=outer,inner_roots=inner)
                if outer==3 and inner==1:
                    dying=(rank in (1,2)) if q>0 else (rank in (0,1))
                    event['selected_fold']=dying
                    events.append(event)
                    if dying:
                        stop=dict(reason='fold',x=float(event_x),chi=float(repeated),
                                  u=float(1+repeated))
                        break
                    rank=0
                elif outer==1 and inner==3:
                    rank=0 if q>0 else 2
                    event['selected_fold']=False
                    events.append(event)
        chi[i]=roots[i,rank]
        if not np.isfinite(chi[i]):
            raise RuntimeError('Selected root rank has no real value')
        if 1+chi[i] <= 0:
            z=(x[i]+x[i+1])/2
            def selected(zv):
                aa,bb,_=at(zv)
                rr=real_roots(np.array(aa),np.array(bb))
                available=rr[np.isfinite(rr)]
                return 1+available[np.argmin(abs(available-chi[i+1]))]
            z=brentq(selected,x[i],x[i+1],xtol=2e-13)
            stop=dict(reason='inversion',x=float(z),chi=-1.,u=0.)
            chi[i]=np.nan
            break
    valid=np.isfinite(chi)
    u=1+chi
    jac=3*chi**2+4*chi+1-xi
    if alpha==0:
        rho,pr,pt=(g[k].copy() for k in ('rho','pr','pt'))
    else:
        # eta/chi gives a stable GR limit; direct chi/alpha is safe after the
        # weak-source Newton refinement in real_roots.
        rho=(3*g['rho']+g['pr']+2*g['pt'])/(4*u)-chi/alpha
        pr=(g['rho']+3*g['pr']-2*g['pt'])/(4*u)+chi/alpha
        pt=(g['rho']-g['pr']+2*g['pt'])/(4*u)+chi/alpha
    complete=bool(np.all(valid) and np.min(u)>0 and np.min(jac)>0)
    phase=4 if not complete else (1 if rho[0]>0 else 2)
    out=dict(x=x,g=g,xi=xi,eta=eta,discriminant=disc,roots=roots,chi=chi,u=u,
             jac=jac,rho=rho,pr=pr,pt=pt,nec=rho+pr,valid=valid,complete=complete,
             phase=phase,stop=stop,events=events,alpha=float(alpha),prescription=prescription,
             parameters=asdict(pars))
    out['Xi']=float(np.min(u)) if complete else None
    out['H']=float(np.min(jac)) if complete else None
    out['rho0']=float(rho[0]) if complete else None
    out['chi0']=float(chi[0]) if complete else None
    out['Amin']=float(np.min(g['lapse']))
    out['Gmin']=float(np.min(g['gap']))
    out['S']=float(min(out['Xi'],out['H'],out['Amin'],out['Gmin'],out['rho0'])) if complete else None
    return out


def proper_core_radius(pars=Parameters(), upper_x=1.):
    """Proper radius in units of r0, using x=t^2 at the throat."""
    d=pars.width
    def integrand(t):
        if t < 1e-4:
            return 2*np.sqrt(d/(1-pars.slope))
        f=float(geometry(np.array(t*t),pars)['F'])
        return 2*d*t/np.sqrt(f)
    return quad(integrand,0,np.sqrt(upper_x),epsabs=2e-9,epsrel=2e-9,limit=150)[0]


def throat_density_curve(mu,slope,prescription='P'):
    varphi=mu/(2*(1-mu))
    if prescription=='P':
        den=10*slope-(1-slope)*varphi
        return np.inf if den==0 else 48*slope/den**2
    return (-16*slope*(4-2*slope+(1-slope)*varphi)
            /((2*slope+(1-slope)*varphi)*(4+2*slope+(1-slope)*varphi)**2))


if __name__=='__main__':
    for alpha,p,pars in [(.5,'P',Parameters()),(1.,'r',Parameters()),
                         (.75,'P',Parameters(.9,.5,.1,-1)),
                         (1.,'P',Parameters()),(-.5,'r',Parameters())]:
        r=reconstruct(alpha,p,pars)
        print(alpha,p,pars, {k:r[k] for k in ['complete','phase','Xi','H','rho0','chi0','stop']})


==> anc/data/benchmarks.csv <==
name,alpha,prescription,mu,width,slope,nu,m,n,phase,complete,Xi,H,rho0,chi0,Amin,Gmin,S,proper_core_radius,cubic_residual,field_residual,tov_residual_8001,stop_reason,stop_x,stop_u
I_P,0.5,P,0.4,1.0,0.5,0.0,2,1,1,True,0.8724610247887414,0.5941982253043354,0.5893813271691072,-0.12753897521125857,0.6,0.5,0.5,2.4028031035383886,2.7755575615628914e-17,4.440892098500626e-16,2.046793657894952e-07,,,
I_r,1.0,r,0.4,1.0,0.5,0.0,2,1,1,True,0.8829302455925299,1.0,0.4474091760352011,-0.1170697544074702,0.6,0.5,0.4474091760352011,2.4028031035383886,1.1102230246251565e-16,2.220446049250313e-16,1.8718265951123136e-07,,,
II_P,0.75,P,0.9,0.5,0.1,-1,2,1,2,True,0.7768422203376534,0.5416029009994695,-0.014963472141377943,0.5315341981635127,0.080980814853499,0.9,-0.014963472141377943,1.4902271947904244,2.220446049250313e-16,4.440892098500626e-16,2.4298151082291497e-06,,,
IV_P,1.0,P,0.4,1.0,0.5,0.0,2,1,4,False,,,,,0.6,0.5,,2.4028031035383886,1.1102230246251565e-16,,,fold,0.029748672700767996,0.6142948407826359
IV_r,-0.5,r,0.4,1.0,0.5,0.0,2,1,4,False,,,,,0.6,0.5,,2.4028031035383886,2.7755575615628914e-17,,,fold,0.6214337868701182,0.6780445951327334


==> anc/data/figure_settings.json <==
{
  "quick": false,
  "radial_points_phase_maps": 1601,
  "alpha_points": 101,
  "ordinate_points": 61,
  "profile_points": 4001,
  "phase_III": "critical boundary, not a finite-width class",
  "invalid_region": "global margins undefined; no root substitution after a selected fold"
}


==> anc/data/validation.json <==
{
  "environment": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "mpmath": "1.3.0",
    "platform": "Linux"
  },
  "tolerances": {
    "cubic_residual_max": 2e-11,
    "field_residual_max": 2e-11,
    "fold_x_absolute": 2e-10,
    "quadrature_absolute": 2e-12
  },
  "benchmarks": [
    {
      "name": "I_P",
      "alpha": 0.5,
      "prescription": "P",
      "mu": 0.4,
      "width": 1.0,
      "slope": 0.5,
      "nu": 0.0,
      "m": 2,
      "n": 1,
      "phase": 1,
      "complete": true,
      "Xi": 0.8724610247887414,
      "H": 0.5941982253043354,
      "rho0": 0.5893813271691072,
      "chi0": -0.12753897521125857,
      "Amin": 0.6,
      "Gmin": 0.5,
      "S": 0.5,
      "stop": null,
      "proper_core_radius": 2.4028031035383886,
      "cubic_residual": 2.7755575615628914e-17,
      "field_residual": 4.440892098500626e-16,
      "tov_residual_8001": 2.046793657894952e-07
    },
    {
      "name": "I_r",
      "alpha": 1.0,
      "prescription": "r",
      "mu": 0.4,
      "width": 1.0,
      "slope": 0.5,
      "nu": 0.0,
      "m": 2,
      "n": 1,
      "phase": 1,
      "complete": true,
      "Xi": 0.8829302455925299,
      "H": 1.0,
      "rho0": 0.4474091760352011,
      "chi0": -0.1170697544074702,
      "Amin": 0.6,
      "Gmin": 0.5,
      "S": 0.4474091760352011,
      "stop": null,
      "proper_core_radius": 2.4028031035383886,
      "cubic_residual": 1.1102230246251565e-16,
      "field_residual": 2.220446049250313e-16,
      "tov_residual_8001": 1.8718265951123136e-07
    },
    {
      "name": "II_P",
      "alpha": 0.75,
      "prescription": "P",
      "mu": 0.9,
      "width": 0.5,
      "slope": 0.1,
      "nu": -1,
      "m": 2,
      "n": 1,
      "phase": 2,
      "complete": true,
      "Xi": 0.7768422203376534,
      "H": 0.5416029009994695,
      "rho0": -0.014963472141377943,
      "chi0": 0.5315341981635127,
      "Amin": 0.080980814853499,
      "Gmin": 0.9,
      "S": -0.014963472141377943,
      "stop": null,
      "proper_core_radius": 1.4902271947904244,
      "cubic_residual": 2.220446049250313e-16,
      "field_residual": 4.440892098500626e-16,
      "tov_residual_8001": 2.4298151082291497e-06
    },
    {
      "name": "IV_P",
      "alpha": 1.0,
      "prescription": "P",
      "mu": 0.4,
      "width": 1.0,
      "slope": 0.5,
      "nu": 0.0,
      "m": 2,
      "n": 1,
      "phase": 4,
      "complete": false,
      "Xi": null,
      "H": null,
      "rho0": null,
      "chi0": null,
      "Amin": 0.6,
      "Gmin": 0.5,
      "S": null,
      "stop": {
        "reason": "fold",
        "x": 0.029748672700767996,
        "chi": -0.38570515921736415,
        "u": 0.6142948407826359
      },
      "proper_core_radius": 2.4028031035383886,
      "cubic_residual": 1.1102230246251565e-16,
      "field_residual": null,
      "tov_residual_8001": null
    },
    {
      "name": "IV_r",
      "alpha": -0.5,
      "prescription": "r",
      "mu": 0.4,
      "width": 1.0,
      "slope": 0.5,
      "nu": 0.0,
      "m": 2,
      "n": 1,
      "phase": 4,
      "complete": false,
      "Xi": null,
      "H": null,
      "rho0": null,
      "chi0": null,
      "Amin": 0.6,
      "Gmin": 0.5,
      "S": null,
      "stop": {
        "reason": "fold",
        "x": 0.6214337868701182,
        "chi": -0.32195540486726665,
        "u": 0.6780445951327334
      },
      "proper_core_radius": 2.4028031035383886,
      "cubic_residual": 2.7755575615628914e-17,
      "field_residual": null,
      "tov_residual_8001": null
    }
  ],
  "tov_convergence": [
    {
      "points": 1001,
      "corrected_tov_error": 1.3091111214835749e-05,
      "printed_law_error": 0.8999489137070632
    },
    {
      "points": 2001,
      "corrected_tov_error": 3.2728205379140007e-06,
      "printed_law_error": 0.8999692715049117
    },
    {
      "points": 4001,
      "corrected_tov_error": 8.18257056334204e-07,
      "printed_law_error": 0.8999716871035806
    },
    {
      "points": 8001,
      "corrected_tov_error": 2.046793657894952e-07,
      "printed_law_error": 0.899972663077914
    }
  ],
  "GR_limit": "passed, alpha=0 exactly and alpha=1e-7 continuously",
  "tail_quadrature_max_abs_error": 6.314393452555578e-16,
  "stable_vs_direct_Einstein_source_max_abs_error": 1.3322676295501878e-15,
  "high_precision_NEC": [
    {
      "x": "0.9",
      "effective_radial_NEC_hat": "-0.00052417235583597146984311006786489402"
    },
    {
      "x": "0.95",
      "effective_radial_NEC_hat": "-0.000000025150777865958762417694817266021136"
    },
    {
      "x": "0.977",
      "effective_radial_NEC_hat": "-1.6468794455354781309349532081311652e-18"
    },
    {
      "x": "0.98",
      "effective_radial_NEC_hat": "-2.4304815384723123208522294620303496e-21"
    },
    {
      "x": "0.99",
      "effective_radial_NEC_hat": "-4.7377459765819560189652550932229118e-43"
    }
  ],
  "redshift_derivatives": "passed, 90-digit independent differentiation",
  "baseline_throat_fold": {
    "alpha": "0.87957386429523498375587983276089905",
    "chi": "-0.38642694549495499258201239855371771",
    "one_plus_chi": "0.61357305450504500741798760144628229"
  },
  "fold_convergence": [
    {
      "points": 401,
      "reason": "fold",
      "x": 0.029748672700769273,
      "chi": -0.3857051592173652,
      "u": 0.6142948407826347
    },
    {
      "points": 801,
      "reason": "fold",
      "x": 0.029748672700769394,
      "chi": -0.38570515921736537,
      "u": 0.6142948407826346
    },
    {
      "points": 1601,
      "reason": "fold",
      "x": 0.029748672700769106,
      "chi": -0.38570515921736526,
      "u": 0.6142948407826347
    },
    {
      "points": 3201,
      "reason": "fold",
      "x": 0.02974867270079429,
      "chi": -0.3857051592173554,
      "u": 0.6142948407826446
    }
  ],
  "phase_grid_radial_checks": [
    {
      "map": "baseline_P",
      "common_points": 273,
      "mismatches": []
    },
    {
      "map": "baseline_r",
      "common_points": 273,
      "mismatches": []
    },
    {
      "map": "familyB_slope",
      "common_points": 273,
      "mismatches": []
    },
    {
      "map": "familyB_width",
      "common_points": 273,
      "mismatches": []
    }
  ],
  "near_cusp_regression": [
    {
      "points": 201,
      "stop_x": 0.4450827850280503
    },
    {
      "points": 401,
      "stop_x": 0.4450827850280822
    },
    {
      "points": 801,
      "stop_x": 0.44508278502820486
    },
    {
      "points": 1601,
      "stop_x": 0.4450827850272572
    }
  ],
  "status": "all checks passed"
}


==> anc/requirements.txt <==
# Python 3.12 was used for the supplied validated outputs.
numpy==2.3.5
scipy==1.17.0
matplotlib==3.10.8
mpmath==1.3.0

